Designing for emotion regulation interventions: an agenda for HCI theory and research

There is a growing interest in HCI to envision, design, and evaluate technology-enabled interventions that support users' emotion regulation. This interest stems in part from increased recognition that the ability to regulate emotions is critical to mental health, and that a lack of effective emotion regulation is a transdiagnostic factor for mental illness. However, the potential to combine innovative HCI designs with the theoretical grounding and state-of-art interventions from psychology has yet to be fully realised. In this paper, we synthesise HCI work on emotion regulation interventions and propose a three-part framework to guide technology designers in making: (i) theory-informed decisions about intervention targets; (ii) strategic decisions regarding the technology-enabled intervention mechanisms to be included in the system; and (iii) practical decisions around previous implementations of the selected intervention components. We show how this framework can both systematise HCI work to date and suggest a research agenda for future work.

==> TOCHI 2020 - Emotion Regulation (Smart Toys & Biofeedback) -- final/TOCHI-paperAnalysis/1-dataload.R <==

library(tidyverse)
## prep the factors
f_include <- c("Include", "RW only", "Exclude")
f_res_stage <- c("Early", "Mid", "Late", "Deployment")
f_HCI_focus <- c("Intervention Efficacy", "Modality", "Co-Design", "Social Connection")
f_intervention_mechanism <- c("Biofeedback","Physiological synchronisation", "Awareness","Reminder-Recommender","Other")
f_specificity <- c("Low", "Moderate", "High", "Various/Other")
f_time_scope <- c("Ongoing", "Scaffold")
f_year <- as.character(c(2010:2020))

#all_papers <- read_csv("sourcedata/ER_Research_Papers-forR_old.csv",
all_papers <- read_csv("sourcedata/data_tochi_v2.csv",
           col_types = cols(
             Year = col_integer(), 
             top_down = col_integer(),
             bottom_up = col_integer(),
             in_situ = col_integer(),
             training = col_integer(),
             ##
             Filter = col_factor(f_include), 
             HCI_focus = col_factor(f_HCI_focus),
             mechanism = col_factor(f_intervention_mechanism),
             specificity = col_factor(f_specificity),
             res_stage = col_factor(f_res_stage),
             time_scope = col_factor(f_time_scope)
             #Year = col_factor(f_year)
             )
           )
           
problems(all_papers)
spec(all_papers)

# just included papers 
main_dt <- all_papers %>%
  filter(Filter == "Include")

main_dt
spec(main_dt)



ggplot(data = main_dt) +
  geom_count(mapping = aes(x = Year, y = Venue)) +
  scale_x_continuous(
    breaks=seq(2005,2020,1), 
    labels = 05:20) +
  ggsave("journals.png")  

ggplot(data = main_dt) +
  geom_bar(mapping = aes(x=Year)) + 
  scale_x_continuous(
    breaks=seq(2005,2020,1), 
    labels = 2005:2020 
  ) + 
  ggsave("years.png")

main_dt %>%
  ggplot(aes(x = mechanism, y = specificity, colour = Year)) +
    geom_jitter(width = 0.02, height = 0.2) 

    ggsave("example-co-occurence.png")  


main_dt %>%
  ggplot(aes(x = mechanism, y = specificity, colour = Year)) +
  geom_count() +
  ggsave("example-co-occurence-count.png")  

main_dt %>%
  ggplot(aes(x = mechanism, y = HCI_focus, colour = Year)) +
  geom_count() +
  ggsave("example-co-occurence-focus.png")  


g <- ggplot(main_dt, aes(y=HCI_focus))
g + geom_bar(aes(fill = res_stage), position = position_stack(reverse = TRUE))
ggsave("focus-by-stage.png", width=6, height=3)  


h <-  ggplot(main_dt, aes(y=mechanism))
h + geom_bar(aes(fill = res_stage), position = position_stack(reverse = TRUE))
ggsave("mechanism-by-stage.png", width=6, height=3)  

j <-  ggplot(main_dt, aes(y=HCI_focus))
j + geom_bar(aes(fill = mechanism), position = position_stack(reverse = TRUE))
ggsave("focus-by-mechanism.png", width=6, height=3)  

j <-  ggplot(main_dt, aes(y=mechanism))
j + geom_bar(aes(fill = specificity), position = position_stack(reverse = TRUE))
ggsave("mechanism-by-specificity.png", width=6, height=3)  






==> TOCHI 2020 - Emotion Regulation (Smart Toys & Biofeedback) -- final/TOCHI-paperAnalysis/2-spider-charts.R <==
library(fmsb)

## assumes main_dt is prepared from the step 1-dataload.R 
main_dt

# construct the basic template, knowing we might change the scales 
min_scale <- 0
max_scale <- 2

scale_parameters <- c(max_scale, min_scale)

data <- data.frame(top_down = scale_parameters,
                   bottom_up = scale_parameters,
                   in_situ = scale_parameters,
                   training = scale_parameters,
                   names = c("max", "min")
)



high_specificity_dt <- main_dt %>%
  filter(specificity == "High" )

### Generate all graphs -- saved in home folder 

target_dt <- main_dt

#### GENERATE SPIDERS FROM MECHANISMS
# for each intervention mechanism, generate graphs individually
for (i in 1:length(f_intervention_mechanism)) {
  focus_mechanism <- f_intervention_mechanism[i]  
  mechanistic_spider(target_dt,focus_mechanism,3,FALSE)  
}

save_files <- TRUE
logical_spider(main_dt, "BU-and-TD", 3, expression(top_down > 0 & bottom_up > 0), save_files)
logical_spider(main_dt, "IS-and-TR", 3, expression(training > 0 & in_situ > 0), save_files)
logical_spider(main_dt, "balanced", 3, expression(top_down > 0 & bottom_up > 0 & training > 0 & in_situ > 0), save_files)
logical_spider(main_dt, "insitu-and-biofeedback", 3, expression(in_situ > 0 & mechanism == "Biofeedback"), save_files)
logical_spider(main_dt, "evidence-based", 3, expression(in_situ > 0 & HCI_focus == "Intervention Efficacy"), save_files)

logical_spider(main_dt, "situ-bottom", 3, expression(training == 0 & in_situ > 0 & bottom_up > 0 & top_down == 0), save_files)
logical_spider(main_dt, "topdown-training", 3, expression(training > 0 & in_situ == 0 & bottom_up == 0 & top_down > 0), save_files)

# logical_spider(main_dt, "no_bottom-up", 3, expression(bottom_up == 0), FALSE)
# logical_spider(main_dt, "no_top-down", 3, expression(top_down == 0), FALSE)
# logical_spider(main_dt, "no_top-down--no_biofeedback", 3, expression(top_down == 0 & mechanism != "Biofeedback" ), FALSE)

# Claudia testing
logical_spider(main_dt, "no_bottom-up", 3, expression(bottom_up == 0), FALSE)
logical_spider(main_dt, "no_top-down", 3, expression(top_down == 0), FALSE)
logical_spider(main_dt, "top-down & bottom-up", 3, expression(top_down > 0 & bottom_up > 0), FALSE)

logical_spider(main_dt, "no_OOC", 3, expression(training == 0), FALSE)
logical_spider(main_dt, "no_ITM", 3, expression(in_situ == 0), FALSE)
logical_spider(main_dt, "ITM & OOC", 3, expression(in_situ > 0 & training > 0), FALSE)

# patterns
logical_spider(main_dt, "ITM + OOC + TD", 3, expression(in_situ > 0 & training > 0 & top_down > 0 & bottom_up == 0), FALSE)
logical_spider(main_dt, "ITM + TD", 3, expression(in_situ > 0 & training == 0 & top_down > 0 & bottom_up == 0), FALSE)
logical_spider(main_dt, "OOC + TD", 3, expression(in_situ == 0 & training > 0 & top_down > 0 & bottom_up == 0), FALSE)
logical_spider(main_dt, "ITM + BU", 3, expression(in_situ > 0 & training == 0 & top_down == 0 & bottom_up > 0), FALSE)
logical_spider(main_dt, "OOC + BU", 3, expression(in_situ == 0 & training > 0 & top_down == 0 & bottom_up > 0), FALSE)
logical_spider(main_dt, "TD + BU + OOC", 3, expression(in_situ == 0 & training > 0 & top_down > 0 & bottom_up > 0), FALSE) 


#### CREATE LOGICAL / MECHANISTIC SPIDERS
logical_spider <- function(main_dt, filename, size, expr, save_files) {
  dir <- "logical/"

    
  #print("main_dt")
  #print(main_dt)
  
  ratings_all <- main_dt %>% 
    filter(eval(expr)) %>% 
    select(top_down, bottom_up, in_situ, training, Label, Technology, res_stage, HCI_focus, mechanism) %>% 
    rename(names = Label) 
  
    generate_spiders(ratings_all, filename, size, dir, save_files)
    
}

mechanistic_spider <- function(main_dt, focus_mechanism, size, save_files) {
  
  dir <- "spider/"
  
  ratings_all <- main_dt %>% 
    filter(mechanism == focus_mechanism) %>% 
    select(top_down, bottom_up, in_situ, training, Label) %>% 
    rename(names = Label) 
  
  generate_spiders(ratings_all, focus_mechanism, size, dir,  save_files)
  
}

##############################
## Spider generation function  :) 
##############################



generate_spiders <- function(ratings_all, filename, size, dir, save_files) {
  #### prep data -- this is where main_dt comes in
  

  
  # combining 
  radar_data <- bind_rows(data, ratings_all) %>%
    column_to_rownames(var = "names") %>%
    select(top_down, in_situ, bottom_up, training)
  
  
  # prep titles: 
  mytitle <- ratings_all[,5]
   #print("titles")
   #print(mytitle)
  
  myTechnology <- ratings_all[,6]
   #print("technology")
   #print(myTechnology)
  
  myResearchStage <- ratings_all[,7]
   #print("research stage")
   #print(myResearchStage)
  
  myHCIfocus <- ratings_all[,8]
   #print("HCI focus")
   #print(myHCIfocus)
  
  myMechanism <- ratings_all[,9]
   #print("mechanism")
   #print(myMechanism)

  
  ### Start drawing
  ## open file
  
  if (save_files) {
    pdf(paste(dir ,filename,".pdf", sep=''))  
  }
  
  
  
  # calculate size:
  #size <- floor(nrow(ratings_all/5)) + 1
  
  # Split the screen in sufficient parts
  par(mar=rep(0.8,4))
  par(mfrow=c(size,5))
  par(oma=c(0,0,7,0))
  
 

  for (i in 1:nrow(ratings_all)) { 

    print("#############################")
    print("[test 8] colour in the chart")
    print("#############################")
    
    col.rainbow <- rainbow(12)
    palette(col.rainbow)
    
    outline_colour = "black"
    
    # Intervention mechanism -- outline colour
    if(myMechanism[i,] == "Biofeedback"){outline_colour="darkgreen"}
    if(myMechanism[i,] == "Physiological synchronisation"){outline_colour="blue"}  
    if(myMechanism[i,] == "Awareness"){outline_colour="purple"}
    if(myMechanism[i,] == "Reminder-Recommender"){outline_colour="red"}
    if(myMechanism[i,] == "Other"){outline_colour="orange"}
    
    # HCI focus -- filling colour
    if(myHCIfocus[i,] == "Intervention Efficacy"){filling_colour="green"}
    if(myHCIfocus[i,] == "Modality"){filling_colour="yellow"}  
    if(myHCIfocus[i,] == "Co-Design"){filling_colour="pink"}
    if(myHCIfocus[i,] == "Social Connection"){filling_colour="gray"}
    
    radarchart(radar_data[c(1,2,i+2),], 
               seg = 4, 
               title = mytitle[i,], 
               pcol = outline_colour,
               pfcol = filling_colour,
               plwd = 4)  
    #print (i)
  }
  
  mtext(filename, outer = TRUE, line = 3, cex = 1.5)
  
  

  if (save_files) {
    dev.off()  
  }
  
  
  
}
## prep individual screen partition









# ----------------
# prep color schemes for the chart

colors_fill <- c(scales::alpha("gray", 0.1),
                 scales::alpha("gold", 0.1),
                 scales::alpha("tomato", 0.2),
                 scales::alpha("skyblue", 0.2)
)


colors_line <- c(scales::alpha("darkgray", 0.9),
                 scales::alpha("gold", 0.9),
                 scales::alpha("tomato", 0.9),
                 scales::alpha("royalblue", 0.9)
)

radar_data %>%
  radarchart(seg = 4, 
             title = "Lovely example for Alissa", 
             #pcol = colors_line, 
             #pfcol = colors_fill,
             plwd = 4)


radarchart(radar_data, 
           seg = 4, 
           title = "Lovely example for Alissa", 
           #pcol = colors_line, 
           #pfcol = colors_fill,
           plwd = 4)

legend ( x = 2, 
         y = 5, 
         legend = rownames(radar_data[-c(1,2),]),
         bty = "n", pch = 20, #col = colors_line, 
         pt.cex = 3)



==> TOCHI 2020 - Emotion Regulation (Smart Toys & Biofeedback) -- final/TOCHI-paperAnalysis/Alissa-TOCHI-spider.R <==
library(fmsb)
library(tidyverse)



# Exemplar Radar chart for Alissa 

# construct the basic template, knowing we might change the scales 
min_scale <- 0
max_scale <- 2

scale_parameters <- c(max_scale, min_scale)

data <- data.frame(top_down = scale_parameters,
                   bottom_up = scale_parameters,
                   in_situ = scale_parameters,
                   training = scale_parameters,
                   names = c("max", "min")
                   )

#### prep data (normally taken from csv)

ratings <- data.frame(top_down = c(1,0,1,1),
                      bottom_up = c(0,2,0,1),
                      in_situ = c(0,2,1,1),
                      training = c(1,0,0,1),
                      names = c("Bakeer",
                                    "Miri", 
                                    "Paredes",
                                    "Scholten")
                      )
# combining 
radar_data <- bind_rows(data, ratings) %>%
  column_to_rownames(var = "names") %>%
  select(top_down, in_situ, bottom_up, training)


# prep color schemes for the chart

colors_fill <- c(scales::alpha("gray", 0.1),
                 scales::alpha("gold", 0.1),
                 scales::alpha("tomato", 0.2),
                 scales::alpha("skyblue", 0.2)
                 )


colors_line <- c(scales::alpha("darkgray", 0.9),
                 scales::alpha("gold", 0.9),
                 scales::alpha("tomato", 0.9),
                 scales::alpha("royalblue", 0.9)
                 )

radar_data %>%
  radarchart(seg = 4, 
             title = "Lovely example for Alissa", 
             pcol = colors_line, 
             pfcol = colors_fill,
             plwd = 4)


radarchart(radar_data, 
           seg = 4, 
           title = "Lovely example for Alissa", 
           pcol = colors_line, 
           pfcol = colors_fill,
           plwd = 4)

legend ( x = 0.6, 
         y = 1.35, 
         legend = rownames(radar_data[-c(1,2),]),
         bty = "n", pch = 20, col = colors_line, pt.cex = 3)




==> TOCHI-paperAnalysis/1-dataload.R <==

library(tidyverse)
## prep the factors
f_include <- c("Include", "RW only", "Exclude")
f_res_stage <- c("Early", "Mid", "Late", "Deployment")
f_HCI_focus <- c("Intervention Efficacy", "Modality", "Co-Design", "Social Connection")
f_intervention_mechanism <- c("Biofeedback","Physiological synchronisation", "Awareness","Reminder-Recommender","Other")
f_specificity <- c("Low", "Moderate", "High", "Various/Other")
f_time_scope <- c("Ongoing", "Scaffold")
f_year <- as.character(c(2010:2020))

#all_papers <- read_csv("sourcedata/ER_Research_Papers-forR_old.csv",
all_papers <- read_csv("sourcedata/data_tochi_v2.csv",
           col_types = cols(
             Year = col_integer(), 
             top_down = col_integer(),
             bottom_up = col_integer(),
             in_situ = col_integer(),
             training = col_integer(),
             ##
             Filter = col_factor(f_include), 
             HCI_focus = col_factor(f_HCI_focus),
             mechanism = col_factor(f_intervention_mechanism),
             specificity = col_factor(f_specificity),
             res_stage = col_factor(f_res_stage),
             time_scope = col_factor(f_time_scope)
             #Year = col_factor(f_year)
             )
           )
           
problems(all_papers)
spec(all_papers)

# just included papers 
main_dt <- all_papers %>%
  filter(Filter == "Include")

main_dt
spec(main_dt)



ggplot(data = main_dt) +
  geom_count(mapping = aes(x = Year, y = Venue)) +
  scale_x_continuous(
    breaks=seq(2005,2020,1), 
    labels = 05:20) +
  ggsave("journals.png")  

ggplot(data = main_dt) +
  geom_bar(mapping = aes(x=Year)) + 
  scale_x_continuous(
    breaks=seq(2005,2020,1), 
    labels = 2005:2020 
  ) + 
  ggsave("years.png")

main_dt %>%
  ggplot(aes(x = mechanism, y = specificity, colour = Year)) +
    geom_jitter(width = 0.02, height = 0.2) 

    ggsave("example-co-occurence.png")  


main_dt %>%
  ggplot(aes(x = mechanism, y = specificity, colour = Year)) +
  geom_count() +
  ggsave("example-co-occurence-count.png")  

main_dt %>%
  ggplot(aes(x = mechanism, y = HCI_focus, colour = Year)) +
  geom_count() +
  ggsave("example-co-occurence-focus.png")  


g <- ggplot(main_dt, aes(y=HCI_focus))
g + geom_bar(aes(fill = res_stage), position = position_stack(reverse = TRUE))
ggsave("focus-by-stage.png", width=6, height=3)  


h <-  ggplot(main_dt, aes(y=mechanism))
h + geom_bar(aes(fill = res_stage), position = position_stack(reverse = TRUE))
ggsave("mechanism-by-stage.png", width=6, height=3)  

j <-  ggplot(main_dt, aes(y=HCI_focus))
j + geom_bar(aes(fill = mechanism), position = position_stack(reverse = TRUE))
ggsave("focus-by-mechanism.png", width=6, height=3)  

j <-  ggplot(main_dt, aes(y=mechanism))
j + geom_bar(aes(fill = specificity), position = position_stack(reverse = TRUE))
ggsave("mechanism-by-specificity.png", width=6, height=3)  






==> TOCHI-paperAnalysis/2-spider-charts.R <==
library(fmsb)

## assumes main_dt is prepared from the step 1-dataload.R 
main_dt

# construct the basic template, knowing we might change the scales 
min_scale <- 0
max_scale <- 2

scale_parameters <- c(max_scale, min_scale)

data <- data.frame(top_down = scale_parameters,
                   bottom_up = scale_parameters,
                   in_situ = scale_parameters,
                   training = scale_parameters,
                   names = c("max", "min")
)



high_specificity_dt <- main_dt %>%
  filter(specificity == "High" )

### Generate all graphs -- saved in home folder 

target_dt <- main_dt

#### GENERATE SPIDERS FROM MECHANISMS
# for each intervention mechanism, generate graphs individually
for (i in 1:length(f_intervention_mechanism)) {
  focus_mechanism <- f_intervention_mechanism[i]  
  mechanistic_spider(target_dt,focus_mechanism,3,FALSE)  
}

save_files <- TRUE
logical_spider(main_dt, "BU-and-TD", 3, expression(top_down > 0 & bottom_up > 0), save_files)
logical_spider(main_dt, "IS-and-TR", 3, expression(training > 0 & in_situ > 0), save_files)
logical_spider(main_dt, "balanced", 3, expression(top_down > 0 & bottom_up > 0 & training > 0 & in_situ > 0), save_files)
logical_spider(main_dt, "insitu-and-biofeedback", 3, expression(in_situ > 0 & mechanism == "Biofeedback"), save_files)
logical_spider(main_dt, "evidence-based", 3, expression(in_situ > 0 & HCI_focus == "Intervention Efficacy"), save_files)

logical_spider(main_dt, "situ-bottom", 3, expression(training == 0 & in_situ > 0 & bottom_up > 0 & top_down == 0), save_files)
logical_spider(main_dt, "topdown-training", 3, expression(training > 0 & in_situ == 0 & bottom_up == 0 & top_down > 0), save_files)

# logical_spider(main_dt, "no_bottom-up", 3, expression(bottom_up == 0), FALSE)
# logical_spider(main_dt, "no_top-down", 3, expression(top_down == 0), FALSE)
# logical_spider(main_dt, "no_top-down--no_biofeedback", 3, expression(top_down == 0 & mechanism != "Biofeedback" ), FALSE)

# Claudia testing
logical_spider(main_dt, "no_bottom-up", 3, expression(bottom_up == 0), FALSE)
logical_spider(main_dt, "no_top-down", 3, expression(top_down == 0), FALSE)
logical_spider(main_dt, "top-down & bottom-up", 3, expression(top_down > 0 & bottom_up > 0), FALSE)

logical_spider(main_dt, "no_OOC", 3, expression(training == 0), FALSE)
logical_spider(main_dt, "no_ITM", 3, expression(in_situ == 0), FALSE)
logical_spider(main_dt, "ITM & OOC", 3, expression(in_situ > 0 & training > 0), FALSE)

# patterns
logical_spider(main_dt, "ITM + OOC + TD", 3, expression(in_situ > 0 & training > 0 & top_down > 0 & bottom_up == 0), FALSE)
logical_spider(main_dt, "ITM + TD", 3, expression(in_situ > 0 & training == 0 & top_down > 0 & bottom_up == 0), FALSE)
logical_spider(main_dt, "OOC + TD", 3, expression(in_situ == 0 & training > 0 & top_down > 0 & bottom_up == 0), FALSE)
logical_spider(main_dt, "ITM + BU", 3, expression(in_situ > 0 & training == 0 & top_down == 0 & bottom_up > 0), FALSE)
logical_spider(main_dt, "OOC + BU", 3, expression(in_situ == 0 & training > 0 & top_down == 0 & bottom_up > 0), FALSE)
logical_spider(main_dt, "TD + BU + OOC", 3, expression(in_situ == 0 & training > 0 & top_down > 0 & bottom_up > 0), FALSE) 


#### CREATE LOGICAL / MECHANISTIC SPIDERS
logical_spider <- function(main_dt, filename, size, expr, save_files) {
  dir <- "logical/"

    
  #print("main_dt")
  #print(main_dt)
  
  ratings_all <- main_dt %>% 
    filter(eval(expr)) %>% 
    select(top_down, bottom_up, in_situ, training, Label, Technology, res_stage, HCI_focus, mechanism) %>% 
    rename(names = Label) 
  
    generate_spiders(ratings_all, filename, size, dir, save_files)
    
}

mechanistic_spider <- function(main_dt, focus_mechanism, size, save_files) {
  
  dir <- "spider/"
  
  ratings_all <- main_dt %>% 
    filter(mechanism == focus_mechanism) %>% 
    select(top_down, bottom_up, in_situ, training, Label) %>% 
    rename(names = Label) 
  
  generate_spiders(ratings_all, focus_mechanism, size, dir,  save_files)
  
}

##############################
## Spider generation function  :) 
##############################



generate_spiders <- function(ratings_all, filename, size, dir, save_files) {
  #### prep data -- this is where main_dt comes in
  

  
  # combining 
  radar_data <- bind_rows(data, ratings_all) %>%
    column_to_rownames(var = "names") %>%
    select(top_down, in_situ, bottom_up, training)
  
  
  # prep titles: 
  mytitle <- ratings_all[,5]
   #print("titles")
   #print(mytitle)
  
  myTechnology <- ratings_all[,6]
   #print("technology")
   #print(myTechnology)
  
  myResearchStage <- ratings_all[,7]
   #print("research stage")
   #print(myResearchStage)
  
  myHCIfocus <- ratings_all[,8]
   #print("HCI focus")
   #print(myHCIfocus)
  
  myMechanism <- ratings_all[,9]
   #print("mechanism")
   #print(myMechanism)

  
  ### Start drawing
  ## open file
  
  if (save_files) {
    pdf(paste(dir ,filename,".pdf", sep=''))  
  }
  
  
  
  # calculate size:
  #size <- floor(nrow(ratings_all/5)) + 1
  
  # Split the screen in sufficient parts
  par(mar=rep(0.8,4))
  par(mfrow=c(size,5))
  par(oma=c(0,0,7,0))
  
 

  for (i in 1:nrow(ratings_all)) { 

    print("#############################")
    print("[test 8] colour in the chart")
    print("#############################")
    
    col.rainbow <- rainbow(12)
    palette(col.rainbow)
    
    outline_colour = "black"
    
    # Intervention mechanism -- outline colour
    if(myMechanism[i,] == "Biofeedback"){outline_colour="darkgreen"}
    if(myMechanism[i,] == "Physiological synchronisation"){outline_colour="blue"}  
    if(myMechanism[i,] == "Awareness"){outline_colour="purple"}
    if(myMechanism[i,] == "Reminder-Recommender"){outline_colour="red"}
    if(myMechanism[i,] == "Other"){outline_colour="orange"}
    
    # HCI focus -- filling colour
    if(myHCIfocus[i,] == "Intervention Efficacy"){filling_colour="green"}
    if(myHCIfocus[i,] == "Modality"){filling_colour="yellow"}  
    if(myHCIfocus[i,] == "Co-Design"){filling_colour="pink"}
    if(myHCIfocus[i,] == "Social Connection"){filling_colour="gray"}
    
    radarchart(radar_data[c(1,2,i+2),], 
               seg = 4, 
               title = mytitle[i,], 
               pcol = outline_colour,
               pfcol = filling_colour,
               plwd = 4)  
    #print (i)
  }
  
  mtext(filename, outer = TRUE, line = 3, cex = 1.5)
  
  

  if (save_files) {
    dev.off()  
  }
  
  
  
}
## prep individual screen partition









# ----------------
# prep color schemes for the chart

colors_fill <- c(scales::alpha("gray", 0.1),
                 scales::alpha("gold", 0.1),
                 scales::alpha("tomato", 0.2),
                 scales::alpha("skyblue", 0.2)
)


colors_line <- c(scales::alpha("darkgray", 0.9),
                 scales::alpha("gold", 0.9),
                 scales::alpha("tomato", 0.9),
                 scales::alpha("royalblue", 0.9)
)

radar_data %>%
  radarchart(seg = 4, 
             title = "Lovely example for Alissa", 
             #pcol = colors_line, 
             #pfcol = colors_fill,
             plwd = 4)


radarchart(radar_data, 
           seg = 4, 
           title = "Lovely example for Alissa", 
           #pcol = colors_line, 
           #pfcol = colors_fill,
           plwd = 4)

legend ( x = 2, 
         y = 5, 
         legend = rownames(radar_data[-c(1,2),]),
         bty = "n", pch = 20, #col = colors_line, 
         pt.cex = 3)



==> TOCHI-paperAnalysis/Alissa-TOCHI-spider.R <==
library(fmsb)
library(tidyverse)



# Exemplar Radar chart for Alissa 

# construct the basic template, knowing we might change the scales 
min_scale <- 0
max_scale <- 2

scale_parameters <- c(max_scale, min_scale)

data <- data.frame(top_down = scale_parameters,
                   bottom_up = scale_parameters,
                   in_situ = scale_parameters,
                   training = scale_parameters,
                   names = c("max", "min")
                   )

#### prep data (normally taken from csv)

ratings <- data.frame(top_down = c(1,0,1,1),
                      bottom_up = c(0,2,0,1),
                      in_situ = c(0,2,1,1),
                      training = c(1,0,0,1),
                      names = c("Bakeer",
                                    "Miri", 
                                    "Paredes",
                                    "Scholten")
                      )
# combining 
radar_data <- bind_rows(data, ratings) %>%
  column_to_rownames(var = "names") %>%
  select(top_down, in_situ, bottom_up, training)


# prep color schemes for the chart

colors_fill <- c(scales::alpha("gray", 0.1),
                 scales::alpha("gold", 0.1),
                 scales::alpha("tomato", 0.2),
                 scales::alpha("skyblue", 0.2)
                 )


colors_line <- c(scales::alpha("darkgray", 0.9),
                 scales::alpha("gold", 0.9),
                 scales::alpha("tomato", 0.9),
                 scales::alpha("royalblue", 0.9)
                 )

radar_data %>%
  radarchart(seg = 4, 
             title = "Lovely example for Alissa", 
             pcol = colors_line, 
             pfcol = colors_fill,
             plwd = 4)


radarchart(radar_data, 
           seg = 4, 
           title = "Lovely example for Alissa", 
           pcol = colors_line, 
           pfcol = colors_fill,
           plwd = 4)

legend ( x = 0.6, 
         y = 1.35, 
         legend = rownames(radar_data[-c(1,2),]),
         bty = "n", pch = 20, col = colors_line, pt.cex = 3)



